Equilibrium probability distribution of a conductive sphere's floating charge in a collisionless, drifting Maxwellian plasma

A dust grain in a plasma has a fluctuating electric charge, and past work concludes that spherical grains in a stationary, collisionless plasma have an essentially Gaussian charge probability distribution. This paper extends that work to flowing plasmas and arbitrarily large spheres, deriving analytic charge probability distributions up to normalizing constants. We find that these distributions also have good Gaussian approximations, with analytic expressions for their mean and variance.

==> anc/Makefile <==
# run LaTeX to make a PDF of the paper (assuming figures are present)
somlstat: somlstat.latex Makefile
	latex somlstat.latex
	latex somlstat.latex | grep -v /usr/
	dvipdfm somlstat.dvi
	rm -f somlstat.aux somlstat.bbl somlstat.dvi somlstat.log

# compile the `moments` program and the moments.so library for R
moments: moments.c stoml.c Makefile
	gcc -Os -s -Wextra -Wall -DNO_R_STUFF -ansi -pedantic -std=c99 \
	    moments.c stoml.c -lm -o moments
	R CMD SHLIB moments.c stoml.c

# make arxiv.tar submission package for the arXiv
arxiv:
	mkdir anc/
	cp *.[ch] *.R Makefile anc/
	tar -cf arxiv.tar somlstat.latex *.eps anc/*
	rm -r anc/


==> anc/moments.c <==
/* moments.c: compute charge distributions' mean, variance & skewness */

#include <limits.h>  /* for `INT_MIN` */
#include <math.h>
#include <stdio.h>
#include <stdlib.h>

#ifndef NO_R_STUFF
#include <R.h>            /* for `warning` */
#include <R_ext/Utils.h>  /* for `R_CheckUserInterrupt` */
#endif

#include "stoml.h"

unsigned char moments(const char* prog_name, double alpha, double gam, double mu, double theta, double v, double* moms)
{
	unsigned int allocated;
	double ca;
	double diff;
	double log_frac;
	double log_p;
	double max_log_p = -1e99;
	int mode;
	int n = 0;
	int n_max;
	int n_min;
	double* p;
	double sum_p;

	moms[0] = NAN;
	moms[1] = NAN;
	moms[2] = NAN;

	if (gam) {
		mode = modal_charge_lar(alpha, gam, mu, theta, v);
	} else {
		mode = modal_charge_med(alpha, mu, theta, v);
	}
	mode = floor(mode);
	if (mode >= 0) {
		#ifdef NO_R_STUFF
		fprintf(stderr, "%s: warning: f(N)'s mode is non-negative\n",
		        prog_name);
		#else
		warning("f(N)'s mode is non-negative\n");
		#endif
		return 0;
	} else if (mode == INT_MIN) {
		#ifdef NO_R_STUFF
		fprintf(stderr, "%s: warning: can't estimate f(N)'s mode\n",
		        prog_name);
		#else
		warning("can't estimate f(N)'s mode\n");
		#endif
		return 0;
	}

	/* Allocate an initial block of memory for the probabilities. */
	allocated = 2 * (-mode + 100);
	if ((p = malloc(allocated * sizeof(double))) == NULL) {
		fprintf(stderr, "%s: can't allocate %f KiB for probabilities\n",
		        prog_name, allocated * sizeof(double) / 1024.0);
		return 0;
	}

	/* Pre-calculate useful auxiliary expressions. */
	if (gam) {
		ca = 0.0;  /* not used if `gam` nonzero, but prevents warning */
		log_frac = log(g_star(gam, mu, theta, v));
	} else {
		ca = (theta * s1(v) / s2(v)) / alpha + 1.0;
		log_frac = log(alpha * s2(v) / (mu * sqrt(theta)));
	}

	/* Starting at the mode, compute log probability for each successively
	   more negative N until the logs become small enough to ignore. */
	n = mode;
	while (1) {
		log_p = (n * log_frac) - (alpha * n * (n+1) / 2.0);
		if (!gam) {
			log_p += lgamma(ca) - lgamma(ca - n);
		}
		if (((unsigned int) -n) >= allocated) {
			allocated *= 2;
			if ((p = realloc(p, allocated * sizeof(double))) == NULL) {
				fprintf(stderr,
				        "%s: can't (re)allocate %f KiB for probabilities\n",
				        prog_name, allocated * sizeof(double) / 1024.0);
				return 0;
			}
		}
		p[-n] = log_p;
		if (log_p > max_log_p) {
			max_log_p = log_p;
		} else if ((max_log_p - log_p) > 40.0) {
			break;  /* safe to stop calculating here */
		}
		n--;
	}

	/* Record the smallest N for which the log probability was computed. */
	n_min = n;

	/* Now return to the mode and compute log probabilities for each
	   successively more positive N until the logs again become too small
	   (or N reaches 0). */
	n = mode;
	while (n < 0) {
		n++;
		log_p = (n * log_frac) - (alpha * n * (n+1) / 2.0);
		if (!gam) {
			log_p += lgamma(ca) - lgamma(ca - n);
		}
		p[-n] = log_p;
		if (log_p > max_log_p) {
			max_log_p = log_p;
		} else if ((max_log_p - log_p) > 40.0) {
			/* safe to stop calculating here */
			break;
		}
	}

	/* Record the largest N for which the log probability was computed. */
	n_max = n;

	/* Rescale the log probabilities so that the largest of them is nil,
	   then exponentiate them to transform them into something like proper
	   probabilities. Compute also their sum. */
	sum_p = 0.0;
	for (n = n_min; n <= n_max; n++) {
		p[-n] -= max_log_p;
		p[-n] = exp(p[-n]);
		sum_p += p[-n];
	}

	/* The probabilities still aren't true probabilities because their sum
	   won't be 1. Rescale them so that their sum is 1. */
	for (n = n_min; n <= n_max; n++) {
		p[-n] /= sum_p;
	}

	/* At long last we have f(N) proper. Now find its mean. */
	moms[0] = 0.0;
	for (n = n_min; n <= n_max; n++) {
		moms[0] += n * p[-n];
	}

	/* Hence find f(N)'s skewness from its variance and 3rd central moment.
	   Free the memory used to store the probabilities along the way! */
	moms[1] = 0.0;
	moms[2] = 0.0;
	for (n = n_min; n <= n_max; n++) {
		diff = n - moms[0];
		moms[1] += diff * diff * p[-n];
		moms[2] += diff * diff * diff * p[-n];
	}
	free(p);

	moms[2] = moms[2] / (moms[1] * sqrt(moms[1]));

	return 1;
}

#ifndef NO_R_STUFF

void skew_for_R(double* alpha, double* gam, double* mu, double* theta, double* v)
{
	double moms[3];
	moments("moments.c module", *alpha, *gam, *mu, *theta, *v, moms);
	*v = moms[2];
}

void vect_skew_for_R(int* len, double* as, double* gam, double* ms, double* ts, double* vs)
{
	double moms[3];
	int i;

	for (i = 0; i < *len; i++) {
		R_CheckUserInterrupt();
		moments("moments.c module", as[i], *gam, ms[i], ts[i], vs[i], moms);
		vs[i] = moms[2];
	}
}

void mat_a_v_skew_for_R(double* as, int* a_len,
                        double* vs, int* v_len,
                        double* m, double *t,
                        double* skews)
{
	int a_idx;
	double moms[3];
	int v_idx;

	for (a_idx = 0; a_idx < *a_len; a_idx++) {
		R_CheckUserInterrupt();
		for (v_idx = 0; v_idx < *v_len; v_idx++) {
			moments("moments.c module",
			        as[a_idx], 0.0, *m, *t, vs[v_idx], moms);
			skews[(v_idx * *a_len) + a_idx] = moms[2];
		}
	}
}

void vect_var_for_R(int* len, double* as, double* gam, double* m, double* t, double* vs)
{
	double moms[3];
	int i;

	for (i = 0; i < *len; i++) {
		R_CheckUserInterrupt();
		moments("moments.c module", as[i], *gam, *m, *t, vs[i], moms);
		vs[i] = moms[1];
	}
}

void eq_74_for_R(int* len, double* as, double* m, double* t, double* vs)
{
	double c;
	int i;
	double lamb_W;

	for (i = 0; i < *len; i++) {
		R_CheckUserInterrupt();
		c = *t * s1(vs[i]) / s2(vs[i]);
		lamb_W = W_0_pos_e(log(*m * sqrt(*t) / s2(vs[i])) + c);
		vs[i] = -*as * (1.0 + (1.0 / lamb_W));
	}
}

void g_star_for_R(double* gam, double* mu, double* theta, double* v)
{
	*v = g_star(*gam, *mu, *theta, *v);
}

#endif

int main(int argc, char* argv[])
{
	double alpha;
	double gam;
	double mu;
	double theta;
	double v;

	double moms[3];

	if (argc < 6) {
		fprintf(stderr, "Usage: %s [ALPHA] [GAMMA] [MU] [THETA] [V]\n",
		        argv[0]);
		return EXIT_FAILURE;
	}

	/* Would be cleaner to use `strtod` and check for errors here
	   instead of using `atof` but it's not urgent. */
	alpha = atof(argv[1]);
	gam = atof(argv[2]);
	mu = atof(argv[3]);
	theta = atof(argv[4]);
	v = atof(argv[5]);

	if (moments(argv[0], alpha, gam, mu, theta, v, moms)) {
		printf("%g %g %g\n", moms[0], moms[1], moms[2]);
	}

	return EXIT_SUCCESS;
}


==> anc/somlstat.R <==
# somlstat.R: generate the paper's figures (and such!)

library(LambertW)  # helpfully defines `erf`

#erf <- function(x)
#{
#	return(2 * pnorm(sqrt(2) * x) - 1)
#}

s1 <- function(v)
{
	v[v==0] <- 1e-9
	return(exp(-v^2) / 2 + sqrt(pi) * erf(v) * (1 + 2*v^2) / (4*v))
}

s2 <- function(v)
{
	v[v==0] <- 1e-9
	return(sqrt(pi) * erf(v) / (2*v))
}

postscript("s1s2.eps", width=5, height=5, horizontal=FALSE)
par(mar=c(4,2,1,1))
curve(s1(x)/s2(x), n=301, from=0, to=4, ylim=c(0, 5), xlab="v")
abline(h=1, col="darkgrey", lty="twodash")
text(1.4, 3.5, expression(frac(s[1](v), s[2](v))))
grid()
curve(s1(x), add=TRUE)
text(2.25, 2.45, expression(s[1](v)))
curve(s2(x), add=TRUE)
text(2.25, 0.6, expression(s[2](v)))
#curve(0.5+x^2, add=TRUE, lty="longdash")
#text(0.4, 0.4, expression(v^2 + frac(1, 2)))
dev.off()

ga_n0_mid <- function(mu, theta, alpha, v)
{
	see <- theta * s1(v) / s2(v)
	return((see - W(mu * sqrt(theta) * exp(see) / s2(v))) / alpha)
}

ga_sigma_mid <- function(mu, theta, alpha, v)
{
	see <- theta * s1(v) / s2(v)
	n0 <- ga_n0_mid(mu, theta, alpha, v)
	return(1 / sqrt(alpha * (1 + 1 / (see - alpha*n0))))
}

ga_H_1_n0 <- function(a, v)
{
	return(ga_n0_mid(42.85, 1, 1.4405e-9 / (1e-6 * a), v))
}

ga_H_1_sigma <- function(a, v)
{
	return(ga_sigma_mid(42.85, 1, 1.4405e-9 / (1e-6 * a), v))
}

n0_contour <- function(as, vs, mu, theta)
{
	ga_mean <- function(a, v)
	{
		return(ga_n0_mid(mu, theta, 1.4405e-9 / (1e-6 * a), v))
	}

	n0 <- outer(as, vs, ga_mean)
	contour(as, vs, n0, nlevels=20, labcex=1.2,
	        vfont=c("sans serif", "bold"), xlab="a (microns)", ylab="v")
	grid(lty="dashed")
}

sigma_contour <- function(as, vs, mu, theta)
{
	ga_sig <- function(a, v)
	{
		return(ga_sigma_mid(mu, theta, 1.4405e-9 / (1e-6 * a), v))
	}

	sig <- outer(as, vs, ga_sig)
	contour(as, vs, sig, nlevels=20, labcex=1.2,
	        vfont=c("sans serif", "bold"), xlab="a (microns)", ylab="v")
	grid(lty="dashed")
}

#as <- seq(0, 1, 0.1)
#vs <- seq(0, 20, 0.1)

#par(mfrow=1:2)
##sigma_contour(as, vs, 42.85, 1)
##sigma_contour(as, vs, 42.85, 0.01)
#n0_contour(as, vs, 42.85, 1)
#n0_contour(as, vs, 42.85, 0.01)
#par(mfrow=c(1,1))

#library(orthopolynom)  # for `pochhammer`

prob <- function(alpha, mu, theta, v, n)
{
	see <- theta * s1(v) / s2(v)
	ca <- 1 + see/alpha
	logpoch <- lgamma(ca) - lgamma(ca - n)
	part1 <- n * log(alpha * s2(v) / (mu * sqrt(theta)))
	logps <- part1 - alpha * n*(n+1)/2 + logpoch
	ps <- exp(logps - max(logps))
	return(ps / sum(ps))
}

prob_skew <- function(alphas, mu, theta, vs)
{
	skews <- rep(NA, length(alphas))
	for (i in 1:length(alphas)) {
		alpha <- alphas[i]
		v <- vs[i]
		see <- theta * s1(v) / s2(v)
		mod <- 1 + (see - W(mu * sqrt(theta) * exp(alpha + see) / s2(v))) / alpha
		ns <- (3*floor(mod)):0
		ps <- prob(alpha, mu, theta, v, ns)
		mea <- sum(ps * ns)
		skews[i] <- sum(ps * (ns - mea)^3) / (sum(ps * (ns - mea)^2))^(3/2)
	}
	return(skews)
}

dyn.load("moments.so")

cskew <- function(alpha, gam, mu, theta, v)
{
	ext_l <- max(c(length(alpha), length(theta), length(v), length(mu)))
	if (ext_l > 1) {
		if (length(alpha) == 1) {
			alpha <- rep(alpha, ext_l)
		}
		if (length(v) == 1) {
			v <- rep(v, ext_l)
		}
		if (length(theta) == 1) {
			theta <- rep(theta, ext_l)
		}
		if (length(mu) == 1) {
			mu <- rep(mu, ext_l)
		}
	}
	if ((length(alpha) != length(v)) || (length(theta) != length(v))
	    || (length(mu) != length(v))) {
		stop("alpha, theta, v, and mu arguments must be the same length")
	}
	return(.C("vect_skew_for_R",
	          as.integer(length(alpha)),
	          as.double(alpha),
	          as.double(gam),
	          as.double(mu),
	          as.double(theta),
	          as.double(v))[[6]])
}

# Turns out to be no faster/slower than using `cskew` & `outer`!
cmatskew <- function(as, vs, mu, theta)
{
	out <- .C("mat_a_v_skew_for_R",
	          as.double(as),
	          as.integer(length(as)),
	          as.double(vs),
	          as.integer(length(vs)),
	          as.double(mu),
	          as.double(theta),
	          as.double(vector("double", length(as) * length(vs))))[[7]]
	return(matrix(out, nrow=length(as)))
}

skew_contour <- function(gam, mu, theta, v_max, a_max=100)
{
	skew_func <- function(a, v)
	{
		return(cskew(1.4405e-9 / (1e-6 * a), gam, mu, theta, v))
	}

	as <- exp(seq(log(0.01), log(a_max), log(a_max / 0.01) / 200))
	vs <- seq(0, v_max, v_max / 128)
	skews <- outer(as, vs, skew_func)
	contour(as, vs, skews, nlevels=20, labcex=1, log="x", axes=FALSE,
	        vfont=c("sans serif", "bold"), xlab="a (microns)", ylab="v")
	grid(lty="dashed")
    axis(2)
    axis(1, at=10^{-2:3}, labels=c(0.01, 0.1, 1, 10, 100, 1000))
	box()
}

postscript("skew1.eps", width=5, height=5, horizontal=FALSE)
par(mar=c(4,4,1,1))
try(skew_contour(0.0, 42.85, 1, 4), TRUE)
text(10^1.5, 3.5, expression(Theta == 1), cex=1.3)
dev.off()

postscript("skew2.eps", width=5, height=5, horizontal=FALSE)
par(mar=c(4,4,1,1))
try(skew_contour(0.0, 42.85, 0.001, 4), TRUE)
text(10^1.5, 3.5, expression(Theta == 10^-3), cex=1.3)
dev.off()

#postscript("skew3.eps", width=5, height=5, horizontal=FALSE)
#par(mar=c(4,4,1,1))
#try(skew_contour(0.0, 492.2, 1, 4), TRUE)
#text(10^1.5, 3.5, expression(Theta == 1), cex=1.3)
#dev.off()
#
#postscript("skew4.eps", width=5, height=5, horizontal=FALSE)
#par(mar=c(4,4,1,1))
#try(skew_contour(0.0, 492.2, 0.001, 4), TRUE)
#text(10^1.5, 3.5, expression(Theta == 10^-3), cex=1.3)
#dev.off()

f <- function(N)
{
	mea <- ga_n0_mid(42.85, 0.001, 0.144, 0)
	sig <- ga_sigma_mid(42.85, 0.001, 0.144, 0)
	return(pnorm(N + 0.5, mea, sig) - pnorm(N - 0.5, mea, sig))
}

postscript("skewed-fN-example.eps", width=5, height=5, horizontal=FALSE)
par(mar=c(4,2,1,1))
plot((-13:0) + 0.5,
     c(0.00986234, 0.0766591, 0.476242, 2.34824, 9.11376, 27.5628, 64.153,
       113.117, 148.006, 139.704, 91.315, 38.7387, 9.47578, 1) / 645.098,
     type="S", xlab="N", ylab="f(N)")
lines((-13:0) + 0.5, f(-13:0), type="S", lty="dashed")
grid()
dev.off()
print(1 - pnorm(0, ga_n0_mid(42.85, 0.001, 0.144, 0), ga_sigma_mid(42.85, 0.001, 0.144, 0)))

cvar <- function(alpha, gam, mu, theta, v)
{
	if (length(alpha) == 1) {
		alpha <- rep(alpha, length(v))
	} else if (length(v) == 1) {
		v <- rep(v, length(alpha))
	}
	if (length(alpha) != length(v)) {
		stop("for vector alpha, alpha and v arguments must be the same length")
	}
	return(.C("vect_var_for_R",
	          as.integer(length(alpha)),
	          as.double(alpha),
	          as.double(gam),
	          as.double(mu),
	          as.double(theta),
	          as.double(v))[[6]])
}

ceq74 <- function(alpha, mu, theta, v)
{
	return(.C("eq_74_for_R",
	          as.integer(length(v)),
              as.double(alpha),
              as.double(mu),
              as.double(theta),
              as.double(v))[[5]])
}

var_contour <- function(mu, theta)
{
	var_func <- function(a, v)
	{
		return(cvar(1.4405e-9 / (1e-6 * a), 0, mu, theta, v))
	}

#	as <- exp(seq(log(0.01), log(100), 0.05))
	as <- seq(99, 499, 100)
	vs <- seq(0, 4, 1/32)
	vars <- outer(as, vs, var_func)
	contour(as, vs, vars, nlevels=20, labcex=1,
	        vfont=c("sans serif", "bold"), xlab="a (microns)", ylab="v")
	grid(lty="dashed")
	axis(2)
	axis(1, at=10^{-2:3}, labels=c(0.01, 0.1, 1, 10, 100, 1000))
	box()
}

postscript("var1.eps", width=5, height=5, horizontal=FALSE)
par(mar=c(4,4,1,1))
vs <- seq(0, 10, 0.1)
plot(vs, cvar(0.14405, 0, 42.85, 0.001, vs), type="l", ylim=c(2, 7),
     xlab="v", ylab=expression(sigma^2))
lines(vs, -1/ceq74(0.14405, 42.85, 0.001, vs), lty="dashed")
grid()
text(5, 3.9, expression(Theta == 0.001), cex=1.1)
lines(vs, cvar(0.14405, 0, 42.85, 0.1, vs))
lines(vs, -1/ceq74(0.14405, 42.85, 0.1, vs), lty="dashed")
text(5, 5.5, expression(Theta == 0.1), cex=1.1)
lines(vs, cvar(0.14405, 0, 42.85, 1, vs))
lines(vs, -1/ceq74(0.14405, 42.85, 1, vs), lty="dashed")
text(5, 6.5, expression(Theta == 1), cex=1.1)
dev.off()

large_skew_func_gamma_3 <- function(a, v)
{
	return(cskew(1.4405e-9 / (1e-6 * a), 3, 42.85, 1, v))
}

mask_col <- "white"  # for debugging purposes make this non-white

little_rect <- function(x1, y1, x2, y2)
{
	rect(x1, y1, x2, y2, border=NA, col=mask_col)
}

sheared <- function(x1, x2, y1, y2, y3, y4)
{
	polygon(c(x1, x2, x2, x1), c(y1, y2, y3, y4), border=NA, col=mask_col)
}

postscript("skew5.eps", width=5, height=5, horizontal=FALSE)
par(mar=c(4,4,1,1))
v_max <- 40
as <- exp(seq(log(0.005), log(0.5), log(0.5 / 0.005) / 100))
vs <- seq(5, v_max, v_max / 128)
skews <- outer(as, vs, large_skew_func_gamma_3)
cont_levels <- c((1:7)*-0.1, c(1,2,5)*-0.01, -10^c(-3, -4, -5, -6))
contour(1e3 * as, vs, skews, log="x", axes=FALSE, drawlabels=FALSE,
        xlab="a (nm)", ylab="v", levels=cont_levels)
little_rect(6.1, 36, 10, 39)
little_rect(6.2, 33, 10, 35)
little_rect(6.3, 29, 10, 32)
little_rect(6, 25, 9, 29)
little_rect(6.3, 22, 10, 26)
sheared(6.3, 10, 18, 20, 22, 21)
sheared(10.3, 17, 18, 21, 24, 21)
sheared(8, 12.4, 14, 17, 19, 16)
sheared(10.5, 16, 14, 17, 19.5, 16)
sheared(11, 19, 11, 15, 17, 13)
sheared(13, 24, 10, 15, 17, 13)
sheared(11.5, 21, 7.5, 12, 14, 10)
sheared(12, 22, 7, 10, 13, 9)
grid(lty="dashed", equilogs=FALSE)
contour(1e3 * as, vs, skews, lty=0, lwd=0, labcex=0.9, add=TRUE,
        vfont=c("sans serif", "bold"), levels=cont_levels)
#contour(1e3 * as, vs, skews, labcex=0.9, log="x", axes=FALSE,
#        vfont=c("sans serif", "bold"), xlab="a (nm)", ylab="v",
#        levels=cont_levels)
axis(2, at=c(1:8)*5)
axis(1, at=c(5, 10, 20, 50, 100, 200, 500),
     labels=c(5, 10, 20, 50, 100, 200, 500))
box()
dev.off()

postscript("skew-with-mu.eps", width=5, height=5, horizontal=FALSE)
par(mar=c(4,4,1,1))
curve(cskew(1.4405e-9 / (1e-6 * 10), 0, x, 1, 0), from=42.85, to=1e3,
      log="x", ylim=c(-0.0069, 0), xlab=expression(mu), ylab="skewness")
curve(cskew(1.4405e-9 / (1e-6 * 10), 0, x, 0.1, 0), add=TRUE)
curve(cskew(1.4405e-9 / (1e-6 * 10), 0, x, 0.01, 0), add=TRUE)
curve(cskew(1.4405e-9 / (1e-6 * 10), 0, x, 0.001, 0), add=TRUE)
curve(cskew(1.4405e-9 / (1e-6 * 10), 0, x, 1e-4, 0), add=TRUE)
grid(equilogs=FALSE)
abline(h=0, lty="dashed")
text(62, -4e-4, expression(Theta == 1))
text(62, -0.0011, expression(Theta == 0.1))
text(62, -0.0021, expression(Theta == 0.01))
text(62, -0.0042, expression(Theta == 0.001))
text(380, -0.0042, expression(Theta == 10^-4))
dev.off()

g_star <- function(gam, mu, theta, v)
{
	return(.C("g_star_for_R", gam, mu, theta, v)[[4]])
}

ga_n0_lar <- function(gam, mu, theta, alpha, v)
{
	return(log(2 * g_star(gam, mu, theta, v) / (2 + alpha)) / alpha)
}

ga_sigma_lar <- function(alpha)
{
	return(sqrt((1 + alpha^2 / (16 + 8*alpha)) / alpha))
}

# set the velocity for the following two probability examples
disc_v <- 10

# low-pressure argon discharge example
disc_mu <- sqrt(72820.75)
disc_al <- (1.602e-19)^2 / (4*pi*8.85e-12*1.38e-23 * 4 * 11604.52 * 1e-5)
disc_n0 <- ga_n0_mid(disc_mu, 1, disc_al, disc_v)
disc_sig <- ga_sigma_mid(disc_mu, 1, disc_al, disc_v)
print(c(disc_n0, disc_sig))
print(pnorm(0.999 * disc_n0, disc_n0, disc_sig) - pnorm(1.001 * disc_n0, disc_n0, disc_sig))

# tokamak edge deueterium example
disc_mu <- sqrt(3670.483)  # deuteron
disc_al <- (1.602e-19)^2 / (4*pi*8.85e-12*1.38e-23 * 100 * 11604.52 * 1e-5)
disc_n0 <- ga_n0_lar(1, disc_mu, 1, disc_al, disc_v)
disc_sig <- ga_sigma_lar(disc_al)
print(c(disc_n0, disc_sig))
print(pnorm(0.999 * disc_n0, disc_n0, disc_sig) - pnorm(1.001 * disc_n0, disc_n0, disc_sig))


==> anc/stoml.c <==
/* stoml.c: utility functions for stochastic model computations */

#include <math.h>
#include "stoml.h"

#define TWO_PI 6.2831853071795864769
#define SQRT_PI 1.7724538509055160273
#define SQRT_TWO_PI 2.5066282746310005024

/* The auxiliary function s1(v) defined & used in the preprint. */
double s1(double v)
{
	if (v == 0.0) {
		return 1.0;
	} else {
		return (SQRT_PI * (1.0 + (2.0 * v * v)) * erf(v) / (4.0 * v))
		       + exp(-v*v) / 2.0;
	}
}

/* The auxiliary function s2(v) defined & used in the preprint. */
double s2(double v)
{
	if (v == 0.0) {
		return 1.0;
	} else {
		return SQRT_PI * erf(v) / (2.0 * v);
	}
}

/* The Lambert W function of a positive number, principal branch. */
double W_0_pos(double x)
{
	double log1;
	double log2;
	unsigned int steps_left = 6;
	double w;

	/* Make a quick & dirty initial guess. */
	if (x > 2.0) {
		log1 = log(x);
		log2 = log(log1);
		w = 0.2 + log1 - log2 + (log2 / log1);
	} else {
		w = x - (x*x / 3.0);
	}

	/* Polish the guess by applying Newton-Raphson a few times. */
	while (steps_left--) {
		w = ((w*w) + (x * exp(-w))) / (w + 1.0);
	}

	return w;
}

/* The Lambert W function of exp(l), principal branch
   (same approximation as above). */
double W_0_pos_e(double l)
{
	double log2;
	unsigned int steps_left = 6;
	double w;

	/* Make a quick & dirty initial guess. */
	if (l > 0.7) {
		log2 = log(l);
		w = 0.2 + l - log2 + (log2 / l);
	} else {
		w = exp(l) - (exp(2.0 * l) / 3.0);
	}

	/* Polish the guess by applying Newton-Raphson a few times. */
	while (steps_left--) {
		w = ((w*w) + exp(l-w)) / (w + 1.0);
	}

	return w;
}

/* Compute the g* plasma parameter (for non-SOML large grain calculations). */
double g_star(double gam, double mu, double theta, double v)
{
	double c = theta * s1(v) / s2(v);

	if (theta < 1e-10) {
		/* Use the small `theta` expansion; this prevents failure when
		   `theta` is set to zero. */
		return (SQRT_TWO_PI / mu) - (TWO_PI * sqrt(theta) / (mu * s2(v)));
	} else {
		return W_0_pos_e(c + log(SQRT_TWO_PI * c * sqrt(gam + (1.0 / theta)) / s1(v))) * s2(v) / (mu * sqrt(theta));
	}
}

/* Estimate the modal charge on a mid-sized dust grain in a
   flowing plasma. */
double modal_charge_med(double alpha, double mu, double theta, double v)
{
	double c = theta * s1(v) / s2(v);

	return (c - W_0_pos_e(log(mu * sqrt(theta) / s2(v)) + alpha + c)) / alpha;
}

/* Estimate the modal charge on a large dust grain in a flowing plasma. */
double modal_charge_lar(double alpha, double gam, double mu, double theta, double v)
{
	return log(2.0 * g_star(gam, mu, theta, v) / (2.0 + alpha)) / alpha;
}


==> anc/stoml.h <==
double s1(double v);
double s2(double v);
double W_0_pos(double x);
double W_0_pos_e(double l);
double g_star(double gam, double mu, double theta, double v);
double modal_charge_med(double alpha, double mu, double theta, double v);
double modal_charge_lar(double alpha, double gam, double mu, double theta, double v);

